Pushing Memory Bandwidth Limitations Through Efficient Implementations of Block-Krylov Space Solvers on GPUs

Lattice quantum chromodynamics simulations in nuclear physics have benefited from a tremendous number of algorithmic advances such as multigrid and eigenvector deflation. These improve the time to solution but do not alleviate the intrinsic memory-bandwidth constraints of the matrix-vector operation dominating iterative solvers. Batching this operation for multiple vectors and exploiting cache and register blocking can yield a super-linear speed up. Block-Krylov solvers can naturally take advantage of such batched matrix-vector operations, further reducing the iterations to solution by sharing the Krylov space between solves. However, practical implementations typically suffer from the quadratic scaling in the number of vector-vector operations. Using the QUDA library, we present an implementation of a block-CG solver on NVIDIA GPUs which reduces the memory-bandwidth complexity of vector-vector operations from quadratic to linear. We present results for the HISQ discretization, showing a 5x speedup compared to highly-optimized independent Krylov solves on NVIDIA's SaturnV cluster.

==> figs/alex/to_grayscale.sh <==
#! /bin/bash

# Reference script to convert figures to grayscale. Used for print testing.
# Gray figures do NOT get used in PDF, nor are they uploaded to
# the git repo.

for f in *.pdf; do
  gs \
   -sOutputFile="${f%.pdf}_gray.pdf" \
   -sDEVICE=pdfwrite \
   -sColorConversionStrategy=Gray \
   -dProcessColorModel=/DeviceGray \
   -dCompatibilityLevel=1.4 \
   -dNOPAUSE \
   -dBATCH \
   ${f};
done

